Generative Zero-shot Network Quantization

Convolutional neural networks are able to learn realistic image priors from numerous training samples in low-level image generation and restoration. We show that, for high-level image recognition tasks, we can further reconstruct "realistic" images of each category by leveraging intrinsic Batch Normalization (BN) statistics without any training data. Inspired by the popular VAE/GAN methods, we regard the zero-shot optimization process of synthetic images as generative modeling to match the distribution of BN statistics. The generated images serve as a calibration set for the following zero-shot network quantizations. Our method meets the needs for quantizing models based on sensitive information, \textit{e.g.,} due to privacy concerns, no data is available. Extensive experiments on benchmark datasets show that, with the help of generated data, our approach consistently outperforms existing data-free quantization methods.

==> img/DeepInversion/extract_images.py <==
from PIL import Image

img = Image.open('./main_image_demo_4MB_version.jpg')

img0 = img.crop((0, 0, 468, 468)).resize((224, 224))
img1 = img.crop((470, 0, 942, 469)).resize((224, 224))
img2 = img.crop((0, 471, 468, 940)).resize((224, 224))
img3 = img.crop((470, 471, 942, 943)).resize((224, 224))
img4 = img.crop((0, 943, 468, 1411)).resize((224, 224))
img5 = img.crop((470, 945, 942, 1411)).resize((224, 224))

img0.save('./img0.jpg')
img1.save('./img1.jpg')
img2.save('./img2.jpg')
img3.save('./img3.jpg')
img4.save('./img4.jpg')
img5.save('./img5.jpg')

for i in range(10):
    for j in range(6):
        tmp = img.crop((944+235*i, 0+236*j, 1177+235*i, 234+236*j))
        tmp.resize((224, 224))
        tmp.save('./img' + str(i) + str(j) + '.jpg')


==> img/GZMC/demo/demo.py <==
from PIL import Image

def stitch_images(images, save_path):
    img_list = []
    background_image = Image.new('RGB', (224*2+1, 224+2), (255, 255, 255))
    for idx, img in enumerate(images):
        img_path = img.replace('1', str(idx+1))
        if idx == 0:
            img_list.append(Image.open(img_path).convert('RGB').resize((224, 224)))
        else:
            img_list.append(Image.open(img_path).convert('RGB').resize((112, 112)))
    background_image.paste(img_list[0], (0,0))
    background_image.paste(img_list[1], (225,0))
    background_image.paste(img_list[2], (338,0))
    background_image.paste(img_list[3], (225,113))
    background_image.paste(img_list[4], (338,113))

    background_image.save(save_path)

bear_list = ['bear (1).jpg']*5
volcano_list = ['volcano (1).jpg']*5
daisy_list = ['daisy (1).jpg']*5
pizza_list = ['pizza (1).jpg']*5
quill_list = ['quill (1).jpg']*5
balloon_list = ['airballoon (1).jpg']*5
stoplight_list = ['stoplight (1).jpg']*5
stingray_list = ['stingray (1).jpg']*5

stitch_images(bear_list, './bear.jpg')
stitch_images(volcano_list, './volcano.jpg')
stitch_images(daisy_list, './daisy.jpg')
stitch_images(pizza_list, './pizza.jpg')
stitch_images(quill_list, './quill.jpg')
stitch_images(balloon_list, './airballoon.jpg')
stitch_images(stoplight_list, './stoplight.jpg')
stitch_images(stingray_list, './stingray.jpg')

==> img/Within/extract_images.py <==
from PIL import Image

img = Image.open('./mixed_1c.png').convert('RGB')

for i in range(4):
    tmp = img.crop((2, 2+137*i, 137, 137*(i+1)))
    tmp = tmp.resize((224, 224))
    tmp.save('./img' + str(i) + str(0) + '.jpg')

    tmp = img.crop((139, 2+137*i, 272, 137*(i+1)))
    tmp = tmp.resize((224, 224))
    tmp.save('./img' + str(i) + str(1) + '.jpg')


==> img/cifar_ablation/extract_images.py <==
import glob
from PIL import Image

images = glob.glob("*.png")

for img_path in images:
    img = Image.open(img_path)
    img = img.resize((34, 34)).crop((2, 2, 34, 34))
    img.save(img_path.split('.')[0] + '_resized.png')


==> img/show_ensemble.py <==
import matplotlib.pyplot as plt
import matplotlib

import matplotlib.pyplot as plt
import matplotlib.ticker as ticker
import matplotlib.style as style
import seaborn as sns

style.use('grayscale')
sns.set_style('whitegrid')

font = 20
# '''
# matplotlib.rcParams['axes.unicode_minus'] = False

# fig = plt.figure(figsize=(6., 3.5), tight_layout=True)
# ax = fig.add_subplot(111)

# acc = [69.76, 58.24, 58.09, 43.5, 62.40]
# # acc = [76.13, 62.16, 66.95, 58.01, 68.82]
# plt.barh(range(5), acc, height=0.5, alpha=0.2)
# plt.yticks(range(5), ['Original', 'Quantized', 'Pruned', 'Low-rank', 'Ensemble'])
# plt.xlim(40, 75)
# plt.xlabel("Top-1 Acc.(%)", fontsize=font)

# for x, y in enumerate(acc):
#     plt.text(y + 0.9, x - 0.2, '%s' % y, fontsize=font)

# plt.tick_params(labelsize=font)
# ax.grid(True)
# plt.margins(0.0)

# plt.savefig('./res18_ensemble_acc.pdf', transparent=True, pad_inches=0)
# # plt.savefig('./res50_ensemble_acc.pdf', transparent=True, pad_inches=0)
# plt.show()
# # '''

fig = plt.figure(figsize=(6., 3.5), tight_layout=True)
ax = fig.add_subplot(111)

# acc = [69.76, 58.24, 58.09, 43.5, 62.40]
acc = [76.13, 62.16, 66.95, 39.60, 68.11]
plt.barh(range(5), acc, height=0.5, alpha=0.2)
plt.yticks(range(5), ['Original', 'Quantized', 'Pruned', 'Low-rank', 'Ensemble'])
plt.xlim(35, 82)
plt.xlabel("Top-1 Acc.(%)", fontsize=font)

for x, y in enumerate(acc):
    plt.text(y + 0.9, x - 0.2, '%s' % y, fontsize=font)

plt.tick_params(labelsize=font)
ax.grid(True)
plt.margins(0.0)

# plt.savefig('./res18_ensemble_acc.pdf', transparent=True, pad_inches=0)
plt.savefig('./res50_ensemble_acc.pdf', transparent=True, pad_inches=0)
plt.show()


# '''
matplotlib.rcParams['axes.unicode_minus'] = False

fig = plt.figure(figsize=(6., 3.5), tight_layout=True)
ax = fig.add_subplot(111)

acc = [0, 2.2, 2.2, 2.2, 1.4]
# acc = [1.0, 62.16, 66.95, 58.01, 68.82]
plt.barh(range(5), acc, height=0.5, alpha=0.3)
plt.yticks(range(5), ['Original', 'Quantized', 'Pruned', 'Low-rank', 'Ensemble'])
plt.xlim(0, 2.9)
# plt.xlabel(r"$D_{KL}$ ( compressed || original )", fontsize=font)
plt.xlabel(r"$D_{KL}$ ( $y_{compressed}$ || $y_{original}$ )", fontsize=font)
for x, y in enumerate(acc):
    plt.text(y + 0.1, x - 0.2, '%s' % y, fontsize=font)

plt.tick_params(labelsize=font)
ax.grid(True)
plt.margins(0.0)

plt.savefig('./res18_ensemble_kl.pdf', transparent=True, pad_inches=0)
# plt.savefig('./res50_ensemble_kl.pdf', transparent=True, pad_inches=0)
plt.show()
# '''

matplotlib.rcParams['axes.unicode_minus'] = False

fig = plt.figure(figsize=(6., 3.5), tight_layout=True)
ax = fig.add_subplot(111)

acc = [0, 2.3, 2.3, 2.2, 1.4]
# acc = [1.0, 62.16, 66.95, 58.01, 68.82]
plt.barh(range(5), acc, height=0.5, alpha=0.3)
plt.yticks(range(5), ['Original', 'Quantized', 'Pruned', 'Low-rank', 'Ensemble'])
plt.xlim(0, 2.9)
# plt.xlabel(r"$D_{KL}$ ( compressed || original )", fontsize=font)
plt.xlabel(r"$D_{KL}$ ( $y_{compressed}$ || $y_{original}$ )", fontsize=font)
for x, y in enumerate(acc):
    plt.text(y + 0.1, x - 0.2, '%s' % y, fontsize=font)

plt.tick_params(labelsize=font)
ax.grid(True)
plt.margins(0.0)

# plt.savefig('./res18_ensemble_kl.pdf', transparent=True, pad_inches=0)
plt.savefig('./res50_ensemble_kl.pdf', transparent=True, pad_inches=0)
plt.show()

==> img/visual_gumble.py <==
import numpy as np
import matplotlib.pyplot as plt 
import matplotlib.style as style
import seaborn as sns

style.use('grayscale')
# sns.set_style("whitegrid")

font = 20

gumble_mat = np.load('./gumble_param.npy').astype(np.float32)
gumble_mat_show = np.zeros((10, 2048))

# '''
gumble_mat_show[0,:] = gumble_mat[32]
gumble_mat_show[1,:] = gumble_mat[41]
gumble_mat_show[2,:] = gumble_mat[11]
gumble_mat_show[3,:] = gumble_mat[12]
gumble_mat_show[4,:] = gumble_mat[14]
gumble_mat_show[5,:] = gumble_mat[15]
gumble_mat_show[6,:] = gumble_mat[35]
gumble_mat_show[7,:] = gumble_mat[1]
gumble_mat_show[8,:] = gumble_mat[9]
gumble_mat_show[9,:] = gumble_mat[2]

plt.figure(figsize=(2, 4))
plt.imshow(gumble_mat_show.transpose(), alpha=0.3)
plt.gca().set_aspect('auto')
frame = plt.gca()
# frame.axes.get_yaxis().set_visible(False)
plt.yticks([])
plt.xticks([0,1,2,3,4,5,6,7,8,9])
plt.xlabel("image ID", fontsize=15)
plt.ylabel("channel", fontsize=font)
plt.tick_params(labelsize=font)

# plt.matshow(gumble_mat)
plt.savefig('./gumble_param.pdf', transparent=True, pad_inches=0)

plt.show()

'''

for i in range(42):
    gumble_mat[i,:] = gumble_mat[i] / np.sqrt(np.sum(gumble_mat[i]**2))

gumble_mat_show[0,:] = gumble_mat[32]
gumble_mat_show[1,:] = gumble_mat[41]
gumble_mat_show[2,:] = gumble_mat[11]
gumble_mat_show[3,:] = gumble_mat[12]
gumble_mat_show[4,:] = gumble_mat[14]
gumble_mat_show[5,:] = gumble_mat[15]
gumble_mat_show[6,:] = gumble_mat[35]
gumble_mat_show[7,:] = gumble_mat[1]
gumble_mat_show[8,:] = gumble_mat[9]
gumble_mat_show[9,:] = gumble_mat[2]

cor_mat = gumble_mat_show.dot(gumble_mat_show.transpose())

ax = sns.heatmap(
    cor_mat, 
    vmin=0, vmax=0.7, center=0.4,
    cmap=sns.diverging_palette(30, 250, n=40),
    square=True
)

yticklabels = ['Hand-held computer', 'Cellphone', 'Pekinese', 'Golden retriever', 'White wolf', 'Red fox', 'Restaurant', 
                    'Cheeseburger', 'Daisy', 'Cardoon']
ax.set_yticklabels(
    yticklabels,
    # ax.get_xticklabels(),
    fontdict={'fontsize': 12},
    rotation=0,
    horizontalalignment='right'
);

ax.set_xticklabels(
    yticklabels,
    # ax.get_xticklabels(),
    fontdict={'fontsize': 12},
    rotation=35,
    horizontalalignment='right'
);

plt.show()
# '''


